Shaping Proto-Value Functions via Rewards

In this paper, we combine task-dependent reward shaping and task-independent proto-value functions to obtain reward dependent proto-value functions (RPVFs). In constructing the RPVFs we are making use of the immediate rewards which are available during the sampling phase but are not used in the PVF construction. We show via experiments that learning with an RPVF based representation is better than learning with just reward shaping or PVFs. In particular, when the state space is symmetrical and the rewards are asymmetrical, the RPVF capture the asymmetry better than the PVFs.

==> figfiles/threeroom/adjacnecy.m <==
function[Adj,Diag]=adjacnecy(xsize,ysize,N,A)
Adj=zeros(N,N);
Diag=zeros(N,N);
for x=1:xsize
    for y=1:ysize
       s=(y-1)*xsize+x;
        for a=1:A
			[nextx,nexty]=computenext(x,y,a,xsize,ysize);
			snext=computestate(nextx,nexty,xsize);
            Adj(s,snext)=1;
            Adj(s,s)=1;
        end
    end
end

for i=1:N
Adj(i,i)=0;
Diag(i,i)=sum(Adj(i,:));
end;



==> figfiles/threeroom/bell.m <==
function [TV]=bell(P,g,discount,V);

for i=1:size(P,1)
	for a=1:size(P,3)
		Q(a)=g(i)+discount*P(i,:,a)*V;
	end;
TV(i)=max(Q);
end;
TV=TV';


==> figfiles/threeroom/computenext.m <==
function [nextx,nexty]=computenext(x,y,a,xsize,ysize)
nextx=x;
nexty=y;
if(a==1)
nextx=nextx+1;
end

if(a==2)
nexty=nexty+1;
end

if(a==3)
nextx=nextx-1;
end

if(a==4)
nexty=nexty-1;
end


if(nextx<1)
nextx=1;
end

if(nextx>xsize)
nextx=xsize;
end


if(nexty<1)
nexty=1;
end

if(nexty>ysize)
nexty=ysize;
end
% 
% if(nextx==2 && nexty==2)
% nextx=x;
% nexty=y;
% end;



==> figfiles/threeroom/computestate.m <==
function [s]=computestate(x,y,xsize)
% xsize=4;
s=(y-1)*xsize+x;



==> figfiles/threeroom/computexy.m <==
function [x,y]=computexy(s,xsize)
y=ceil(s/xsize);
x=s-(y-1)*xsize;


==> figfiles/threeroom/create.m <==
function[R,P]=create(xsize,ysize,N,A)
p=0.8;
R=zeros(N,1);
P=zeros(N,N,A);


for x=1:xsize
    for y=1:ysize
        s=computestate(x,y,xsize);
         for a=1:A
			[nextx,nexty]=computenext(x,y,a,xsize,ysize);
			snext=computestate(nextx,nexty,xsize);
			P(s,snext,a)=p;
		        P(s,s,a)=P(s,s,a)+1-p;
         end
    end
end

%% Reward Value Def: 
R=zeros(N,1);
%%R(computestate(xsize,ysize-2,xsize))=-1;



==> figfiles/threeroom/grid.m <==
clear all;
prob=0.8;
xsize=20;                     %% The no of rows in the system
ysize=21;                     %% The no of cols in the system
N=xsize*ysize;                %% Total no of states
A=4;                          %% No of actions a=1:x+1;a=2:y+1;a=3:x-1;a=4:y-1;
iter=1000;                    %% Iteration no
%%Adjacency Matrix
[Adj,Diag]=adjacnecy(xsize,ysize,N,A);
Adj_three=blkdiag(Adj,Adj,Adj);

s=computestate(20,11,xsize);
s_new=computestate(1,11,xsize)+N;

Adj_three(s,s_new)=1;
Adj_three(s_new,s)=1;

s=computestate(20,11,xsize)+N;
s_new=computestate(1,11,xsize)+2*N;

Adj_three(s,s_new)=1;
Adj_three(s_new,s)=1;

% K=kron(Adj,R);
%% Laplacian of the Graph
%Lap=laplacian(N,Adj);
%% Eigenfunction D=diagoanl matrix containing the eigen value; V=each col is the corresponding eigen function

for i=1:N*3
Diag(i,i)=sum(Adj_three(i,:));
end;


[V,D]=eig(inv(Diag)*Adj_three);
%% Making the basis function k=4;
	k=19;
	for j=1:k
		fptr=fopen(strcat('eigvec_',num2str(j)),'w');
		for s=1:length(Adj_three)
		rnumber=ceil(s/N);
		[x,y]=computexy(s-(rnumber-1)*N,xsize);
		x=(rnumber-1)*xsize+x;
		fprintf(fptr,'%f\t%f\t%f\n',y,x,V(s,j));
		end;
		fclose(fptr);
	end;

[R_one,P_one]=create(xsize,ysize,N,A);
for i=1:A
	P(:,:,i)=blkdiag(P_one(:,:,i),P_one(:,:,i),P_one(:,:,i));
end;
R=zeros(N*3,1);
R(N*3)=10;

%Fill the other states


%%Adjacency Matrix
s=computestate(20,11,xsize);
s_new=computestate(1,11,xsize)+N;
P(s,:,1)=zeros(size(P(s,:,1)));
P(s,s_new,1)=prob;
P(s,s,1)=1-prob;

P(s_new,:,3)=zeros(size(P(s,:,1)));
P(s_new,s,3)=prob;
P(s_new,s_new,3)=1-prob;



s=computestate(20,11,xsize)+N;
s_new=computestate(1,11,xsize)+2*N;



P(s,:,1)=zeros(size(P(s,:,1)));
P(s,s_new,1)=prob;
P(s,s,1)=1-prob;

P(s_new,:,3)=zeros(size(P(s,:,1)));
P(s_new,s,3)=prob;
P(s_new,s_new,3)=1-prob;

Valf=zeros(N*3,1);

for i=1:100
[Valf]=bell(P,R,0.99,Valf);
end;


fptr=fopen('Valf','w');
for s=1:length(Adj_three)
rnumber=ceil(s/N);
[x,y]=computexy(s-(rnumber-1)*N,xsize);
x=(rnumber-1)*xsize+x;
fprintf(fptr,'%f\t%f\t%f\n',y,x,Valf(s));
end;
fclose(fptr);



%create a new kernel
alpha=0.1;
for i=1:length(Adj_three)
for j=1:length(Adj_three)
ker(i,j)=exp(-alpha*abs(Valf(i)-Valf(j)));	
end;
ker(i,:)=ker(i,:)/sum(ker(i,:));
end;



[kerV,kerD]=eig(ker);
%% Making the basis function k=4;
k=19;
for j=1:k
	fptr=fopen(strcat('kervec_',num2str(j)),'w');
	for s=1:length(Adj_three)
	rnumber=ceil(s/N);
	[x,y]=computexy(s-(rnumber-1)*N,xsize);
	x=(rnumber-1)*xsize+x;
	fprintf(fptr,'%f\t%f\t%f\n',y,x,kerV(s,j));
	end;
	fclose(fptr);
end;




==> figfiles/threeroom_rew/LSTD.m <==
function [w,At,bt]=LSTD(P,R,N,A,Phi,k,Dmat,gamma,At,bt,rt,pol)

for i=2:length(Dmat)
	s=Dmat(i,1);
	a=Dmat(i,2);
	snew=Dmat(i,3);
	anew=pol(snew);
	ind=(a-1)*N+s;
	indnew=(anew-1)*N+snew;
	rt=R(s);
	At=At+Phi(ind,:)'*( Phi(ind,:)-gamma*Phi(indnew,:) );
	bt=bt+Phi(ind,:)'*rt;
%	w=inv(At+0.00*eye(size(At)))*bt;
end;
	w=inv(At+0.00*eye(size(At)))*bt;



==> figfiles/threeroom_rew/adjacnecy.m <==
function[Adj,Diag,expW]=adjacnecy(xsize,ysize,N,A,R,not_access)
Adj=zeros(N,N);
expW=zeros(N,N);
Diag=zeros(N,N);
for x=1:xsize
    for y=1:ysize
       s=(y-1)*xsize+x;
        for a=1:A
			[nextx,nexty]=computenext(x,y,a,xsize,ysize);
			snext=computestate(nextx,nexty,xsize);
            Adj(s,snext)=1;
	    expW(s,snext)=exp(R(snext));
            Adj(s,s)=1;
        end
    end
end

for i=1:N
Adj(i,i)=0;
expW(i,i)=1;
Diag(i,i)=sum(Adj(i,:));
end;

for i=1:N
expW(i,:)=expW(i,:)/sum(expW(i,:));
end;

for i=1:length(not_access)
expW(not_access(i),:)=zeros(1,N);
end;



==> figfiles/threeroom_rew/basisfun.m <==
function [phi]=basisfun(V,D,N,k)
C=D*ones(N,1);
EV=V;
for i=1:k
x=min(C);
pos=find(C==x);
phi(:,i)=EV(:,pos);
C(pos)=[];
EV(:,pos)=[];
end


==> figfiles/threeroom_rew/collectdata.m <==
function [Dmat]=collectdata(P,R,A,nEpisode,xsize,ysize)
s=1;
a=randi(A);
rew=0;
k=1;
for i=1:nEpisode
	while (rew<1)
	[x,y]=split(s,xsize,ysize);
	[nextx,nexty]=computenext(x,y,a,xsize,ysize);
	snew=computestate(nextx,nexty,xsize);
	anew=randi(A);
	Dmat(k,:)=[s,a,snew,anew];
	k=k+1;
	s=snew;
	a=anew;
	rew=R(s);
	end;
	[x,y]=split(s,xsize,ysize);
	[nextx,nexty]=computenext(x,y,a,xsize,ysize);
	snew=computestate(nextx,nexty,xsize);
	anew=randi(A);
	Dmat(k,:)=[s,a,snew,anew];
	k=k+1;
	s=1;
	a=randi(A);
	rew=0;
end;




==> figfiles/threeroom_rew/computeQ.m <==
function [Q,V,pol]=computeQ(Phi,w,N,A)
Q=reshape(Phi*w,N,A);
V=max(Q')';
for i=1:N
pol(i)=min(find(Q(i,:)==V(i)));
end;







==> figfiles/threeroom_rew/computenext.m <==
function [nextx,nexty]=computenext(x,y,a,xsize,ysize)
nextx=x;
nexty=y;

if(a==1)
nextx=nextx+1;
end

if(a==2)
nexty=nexty+1;
end

if(a==3)
nextx=nextx-1;
end

if(a==4)
nexty=nexty-1;
end


if(nextx<1)
nextx=1;
end

if(nextx>xsize)
nextx=xsize;
end


if(nexty<1)
nexty=1;
end

if(nexty>ysize)
nexty=ysize;
end



==> figfiles/threeroom_rew/computes.m <==
function [s]=computes(x,y,grid_size)
s=(y-1)*grid_size+x;


==> figfiles/threeroom_rew/computestate.m <==
function [s]=computestate(x,y,xsize)
% xsize=4;
s=(y-1)*xsize+x;



==> figfiles/threeroom_rew/computexy.m <==
function [x,y]=computexy(s,grid_size)
y=ceil(s/grid_size);
x=s-(y-1)*grid_size;


==> figfiles/threeroom_rew/create1.m <==
function[R,P]=create1(xsize,ysize,N,A,not_acess)
prob=1;
R=zeros(N,1);
P=zeros(N,N,A);
neigh=[];

for x=1:xsize
    for y=1:ysize
        s=computestate(x,y,xsize);
	for a=1:A
		[nextx,nexty]=computenext(x,y,a,xsize,ysize);	
		snext=computestate(nextx,nexty,xsize);
       neigh=[neigh,snext];
		   
    end
    
		neigh=unique(neigh);
        neigh=setdiff(neigh,not_acess);
        ind=[];
         for a=1:A
			[nextx,nexty]=computenext(x,y,a,xsize,ysize);
			snext=computestate(nextx,nexty,xsize);
            P(s,neigh,a)=P(s,neigh,a)+(1-prob)/length(neigh);
            
                
            end
		neigh=[];
    end
end

%% Reward Value Def: 
R=zeros(N,1);
R(computestate(xsize,ysize,xsize))=10;
R(not_acess)=-100;



==> figfiles/threeroom_rew/createbasis.m <==
function [Phi] = createbasis(V,D,A,k);
N=length(V);
Phi=zeros(N*A,k*A);
phi=V(:,1:k);
%phi=eye(k);
for a=1:A
Phi((a-1)*N+1:N*a,(a-1)*k+1:k*a)=phi;		
end;





==> figfiles/threeroom_rew/grid.m <==
function []=grid(A,P,R,N,Diag,Adj,expW,k,Dmat,gamma,pol,fname,flag)
%fname
fptr=fopen(fname,'w');
if (flag==0)
[V,D]=eig(inv(Diag)*Adj);
else
[V,D]=eig(inv(Diag)*expW);
end
[Phi]=createbasis(V,D,A,k);
for i=1:N
    [x,y]=computexy(i,xsize);
    pp(x,y)=V(i,3);
end
    
%setting a random policy
%Initializing the various matrices
i=1;
s=Dmat(i,1);
a=Dmat(i,2);
snew=Dmat(i,3);
anew=pol(snew);
ind=(a-1)*N+s;
indnew=(anew-1)*N+snew;
rt=R(s);
At=Phi(ind,:)'*(Phi(ind,:)-gamma*Phi(indnew,:));
bt=Phi(ind,:)'*rt;
Pol=zeros(N,N);
for i=1:20
[w,At,bt]=LSTD(P,R,N,A,Phi,k,Dmat,gamma,At,bt,rt,pol);
[Q,V,pol]=computeQ(Phi,w,N,A);
	for j=1:N
	Ppol(j,:)=P(j,:,pol(j));
	end;
	Vpol=inv(eye(N)-gamma*Ppol)*R;
	%for j=1:N
	fprintf(fptr,'%f  ',Vpol');
    fprintf(fptr,'\n',Vpol');
	%end;
%steps=execpol(pol,R,xsize,ysize)
end

fclose(fptr);

    



==> figfiles/threeroom_rew/laplacian.m <==
function Lap=laplacian(N,Adj)
D=zeros(N,N);
for i=1:N
    D(i,i)=sum(Adj(i,:))-1;
end
Lap=D-Adj;


==> figfiles/threeroom_rew/notaccess.m <==
function [not_acess]=notaccess(xsize,ysize,N,A,room_size)
not_acess=[];
med=ceil(ysize/2);
for x=1:xsize-1
    for y=1:ysize
       s=(y-1)*xsize+x;
       if((mod(x,room_size)==0)&& (y~=med))
           not_acess=[not_acess,s];
       end
    end
end

==> figfiles/threeroom_rew/split.m <==
function [x,y]=split(s,xsize,ysize)
% y=mod(s,xsize)+1;
% x=s-(y*xsize);

y=ceil(s/xsize);
x=s-(y-1)*xsize;


==> figfiles/threeroom_rew/sys.m <==
%a=1 right, a=2 up, a=3 left, a=4 down;
clear all;
room_size=20;
room=3;
xsize=room_size*room;
%xsize=5;                     %% The no of rows in the system
ysize=21;                     %% The no of cols in the system
N=xsize*ysize;                %% Total no of states
A=4;                          %% No of actions a=1:x+1;a=2:y+1;a=3:x-1;a=4:y-1;
%in the room there are not accessablr states ; so we will save the startes;
[not_access]=notaccess(xsize,ysize,N,A,room_size);
iters=10;                    %% Iteration no
%k=N;
k=4;
gamma=0.9;

%%Create the Grid World
%[R,P]=create(xsize,ysize,N,A);
[R,P]=create1(xsize,ysize,N,A,not_access);
R(not_access)=-100;
%%Adjacency Matrix
%[Adj,Diag,expW]=adja1(xsize,ysize,N,A,not_acess);
[Adj,Diag,expW]=adjacnecy(xsize,ysize,N,A,R,not_access);


[V,D]=eig(expW);
%% Making the basis function k=4;
k=19;
for j=1:k
	fptr=fopen(strcat('eigvec_',num2str(j)),'w');
	for s=1:length(Adj)
	rnumber=ceil(s/N);
	[x,y]=computexy(s-(rnumber-1)*N,xsize);
	x=(rnumber-1)*xsize+x;
	fprintf(fptr,'%f\t%f\t%f\n',y,x,V(s,j));
	end;
	fclose(fptr);
end;


==> figfiles/threeroom_rew/test.m <==
clear all;
room_size=20;
room=3;
xsize=room_size*room;
%xsize=5;                     %% The no of rows in the system
ysize=21;                     %% The no of cols in the system
N=xsize*ysize;                %% Total no of states
A=4;                          %% No of actions a=1:x+1;a=2:y+1;a=3:x-1;a=4:y-1;
%in the room there are not accessablr states ; so we will save the startes;
[not_acess]=notaccess(xsize,ysize,N,A,room_size);
iters=10;                    %% Iteration no
%k=N;
k=5;
gamma=0.9;

%%Create the Grid World
%[R,P]=create(xsize,ysize,N,A);
[R,P]=create1(xsize,ysize,N,A,not_acess);



%%collect Data
nEpisode=10;
[Dmat]=collectdata(P,R,A,nEpisode,xsize,ysize);

[Adj,Diag,expW]=adjacnecy(xsize,ysize,N,A,R);
pol=randi(A,N,1);
%[V,D]=eig(inv(Diag)*Adj);

[V,D]=eig(inv(Diag)*expW);
[Phi]=createbasis(V,D,A,k);

%setting a random policy
%Initializing the various matrices
i=1;
s=Dmat(i,1);
a=Dmat(i,2);
snew=Dmat(i,3);
anew=pol(snew);
ind=(a-1)*N+s;
indnew=(anew-1)*N+snew;
rt=R(s);
At=Phi(ind,:)'*(Phi(ind,:)-gamma*Phi(indnew,:));
bt=Phi(ind,:)'*rt;

Pol=zeros(N,N);
for i=1:10
[w,At,bt]=LSTD(P,R,N,A,Phi,k,Dmat,gamma,At,bt,rt,pol);
[Q,V,pol]=computeQ(Phi,w,N,A);
end
% 	for j=1:N
% 	Ppol(j,:)=P(j,:,pol(j));
% 	end;
% 	Vpol=inv(eye(N)-gamma*Ppol)*R;
% 	%for j=1:N
% % 	fprintf(fptr,'%f  ',Vpol');
% %     fprintf(fptr,'\n',Vpol');
% 	%end;
% %steps=execpol(pol,R,xsize,ysize)
% end

for i=1:N
    [x,y]=computexy(i,xsize);
    pp(y,x)=V(i);
end


